ISM gas studies towards the TeV PWN HESS J1825-137 and northern region

HESS J1825-137 is a pulsar wind nebula (PWN) whose TeV emission extends across ~1 deg. Its large asymmetric shape indicates that its progenitor supernova interacted with a molecular cloud located in the north of the PWN as detected by previous CO Galactic survey (e.g Lemiere, Terrier & Djannati-Ata�\"i 2006). Here we provide a detailed picture of the ISM towards the region north of HESS J1825-137, with the analysis of the dense molecular gas from our 7mm and 12mm Mopra survey and the more diffuse molecular gas from the Nanten CO(1-0) and GRS $^{13}$CO(1-0) surveys. Our focus is the possible association between HESS J1825-137 and the unidentified TeV source to the north, HESS J1826-130. We report several dense molecular regions whose kinematic distance matched the dispersion measured distance of the pulsar. Among them, the dense molecular gas located at (RA, Dec)=(18.421h,-13.282$^{\circ}$) shows enhanced turbulence and we suggest that the velocity structure in this region may be explained by a cloud-cloud collision scenario. Furthermore, the presence of a H$\alpha$ rim may be the first evidence of the progenitor SNR of the pulsar PSR J1826-1334 as the distance between the H$\alpha$ rim and the TeV source matched with the predicted SNR radius R$_{\text{SNR}}$~120 pc. From our ISM study, we identify a few plausible origins of the HESS J1826-130 emission, including the progenitor SNR of PSR J1826-1334 and the PWN G018.5-0.4 powered by PSR J1826-1256. A deeper TeV study however, is required to fully identify the origin of this mysterious TeV source.

==> convertscript.sh <==
#make a change for each .eps file

for file in *.eps; do
echo ${file};
ps2pdf -dEPSCrop ${file}
done

